Stochastic Optimization for Machine Learning

It has been found that stochastic algorithms often find good solutions much more rapidly than inherently-batch approaches. Indeed, a very useful rule of thumb is that often, when solving a machine learning problem, an iterative technique which relies on performing a very large number of relatively-inexpensive updates will often outperform one which performs a smaller number of much "smarter" but computationally-expensive updates. In this thesis, we will consider the application of stochastic algorithms to two of the most important machine learning problems. Part i is concerned with the supervised problem of binary classification using kernelized linear classifiers, for which the data have labels belonging to exactly two classes (e.g. "has cancer" or "doesn't have cancer"), and the learning problem is to find a linear classifier which is best at predicting the label. In Part ii, we will consider the unsupervised problem of Principal Component Analysis, for which the learning task is to find the directions which contain most of the variance of the data distribution. Our goal is to present stochastic algorithms for both problems which are, above all, practical--they work well on real-world data, in some cases better than all known competing algorithms. A secondary, but still very important, goal is to derive theoretical bounds on the performance of these algorithms which are at least competitive with, and often better than, those known for other approaches.

==> images/pca/capped-msg/real/rename.sh <==
#!/bin/sh

mv "kmax_PCA[dataname=MNIST2,rank=16,numiter=100,eta=0.125000,methods=MEG,MSGF,MSGFR,brand].eps" mnist_16_k.eps
mv "kmax_PCA[dataname=MNIST2,rank=1,numiter=100,eta=0.062500,methods=MEG,MSGF,MSGFR,brand].eps" mnist_1_k.eps
mv "kmax_PCA[dataname=MNIST2,rank=4,numiter=100,eta=0.125000,methods=MEG,MSGF,MSGFR,brand].eps" mnist_4_k.eps
mv "kmax_PCA[dataname=MNIST2,rank=8,numiter=100,eta=0.125000,methods=MEG,MSGF,MSGFR,brand].eps" mnist_8_k.eps
mv "objective_vs_kmax2_PCA[dataname=MNIST2,rank=16,numiter=100,eta=0.125000,methods=MEG,MSGF,MSGFR,brand].eps" mnist_16_run.eps
mv "objective_vs_kmax2_PCA[dataname=MNIST2,rank=1,numiter=100,eta=0.062500,methods=MEG,MSGF,MSGFR,brand].eps" mnist_1_run.eps
mv "objective_vs_kmax2_PCA[dataname=MNIST2,rank=4,numiter=100,eta=0.125000,methods=MEG,MSGF,MSGFR,brand].eps" mnist_4_run.eps
mv "objective_vs_kmax2_PCA[dataname=MNIST2,rank=8,numiter=100,eta=0.125000,methods=MEG,MSGF,MSGFR,brand].eps" mnist_8_run.eps
mv "progress_iteration_pop_PCA[dataname=MNIST2,rank=16,numiter=100,eta=0.000000,methods=brand,msgv,msgf,msgfr,grass,.eps" mnist_16.eps
mv "progress_iteration_pop_PCA[dataname=MNIST2,rank=1,numiter=100,eta=0.000000,methods=brand,msgv,msgf,msgfr,grass,.eps" mnist_1.eps
mv "progress_iteration_pop_PCA[dataname=MNIST2,rank=4,numiter=100,eta=0.000000,methods=brand,msgv,msgf,msgfr,grass,.eps" mnist_4.eps
mv "progress_iteration_pop_PCA[dataname=MNIST2,rank=8,numiter=100,eta=0.000000,methods=brand,msgv,msgf,msgfr,grass,.eps" mnist_8.eps

for ii in *.eps ; do
	ps2pdf -dEPSCrop $ii
done


==> images/svm/introduction/01_hinge_bound.R <==
line_width = 2.5

x_lower = -0.75
x_upper = 1.5
y_lower = 0
y_upper = 1.5

pdf( "01_hinge_bound.pdf", family = "Times", width = 6, height = 4, paper = "special" )
#postscript( "01_hinge_bound.eps", family = "Times", width = 6, height = 4, paper = "special", horizontal = FALSE )
par( mar = c( 2, 2, 1, 1 ) )

plot(
	c( x_lower, x_upper ), c( y_lower, y_upper ),
	type = "n",
	xlab = "",
	ylab = "",
	main = "",
	axes = FALSE
)
axis( side = 2, at = c( y_lower, 1, 1.25, y_upper ) )
axis( side = 1, at = c( x_lower, -0.5, 0, 1, x_upper ) )

# 0/1 loss
lines( c( x_lower, 0, 0, x_upper ), c( 1, 1, 0, 0 ), col = "gray", type = "l", lwd = line_width * 2 )

# hinge loss
lines( c( x_lower, 1, x_upper ), c( 1 - x_lower, 0, 0 ), col = "blue", type = "l", lwd = line_width )

ff = function( xx ) {

	result = xx * 0;

	# smoothness = 0
	indices = which( xx < -0.5 )
	result[ indices ] = 1.25

	# smoothness = 2
	indices = which( ( xx >= -0.5 ) & ( xx < 0 ) )
	result[ indices ] = -xx[ indices ]**2 - xx[ indices ] + 1

	# smoothness = 4
	indices = which( ( xx >= 0 ) & ( xx < 1 ) )
	result[ indices ] = xx[ indices ]**3 - xx[ indices ]**2 - xx[ indices ] + 1

	result
}
xx = ( 0:100 ) * ( x_upper - x_lower ) / 100 + x_lower
lines( xx, ff( xx ), col = "red", type = "l", lwd = line_width )

dev.off()


==> images/svm/sbp/01_hinge_bound.R <==
line_width = 3

x_lower = -1
x_upper = 1.5
y_lower = 0
y_upper = 2

postscript( "bound.eps", family = "Times", width = 5.5, height = 4.4, paper = "special", horizontal = FALSE )
par( mar = c( 2, 2, 1, 1 ) )

plot(
	c( x_lower, x_upper ), c( y_lower, y_upper ),
	type = "n",
	xlab = "",
	ylab = "",
	main = "",
	axes = FALSE
)
axis( side = 2, at = c( y_lower, 1, 1.25, y_upper ) )
axis( side = 1, at = c( x_lower, -0.5, 0, 1, x_upper ) )

# 0/1 loss
lines( c( x_lower, 0, 0, x_upper ), c( 1, 1, 0, 0 ), col = "black", type = "l", lwd = line_width, lty = 4 )

# hinge loss
lines( c( x_lower, 1, x_upper ), c( 1 - x_lower, 0, 0 ), col = "red", type = "l", lwd = line_width, lty = 2 )

ff = function( xx ) {

	result = xx * 0;

	# smoothness = 0
	indices = which( xx < -0.5 )
	result[ indices ] = 1.25

	# smoothness = 2
	indices = which( ( xx >= -0.5 ) & ( xx < 0 ) )
	result[ indices ] = -xx[ indices ]**2 - xx[ indices ] + 1

	# smoothness = 4
	indices = which( ( xx >= 0 ) & ( xx < 1 ) )
	result[ indices ] = xx[ indices ]**3 - xx[ indices ]**2 - xx[ indices ] + 1

	result
}
xx = ( 0:100 ) * ( x_upper - x_lower ) / 100 + x_lower
lines( xx, ff( xx ), col = "blue", type = "l", lwd = line_width )

dev.off()


==> images/svm/sparse/losses.R <==
delta = ( 1 / 2 ) - ( 1 / 3 )

loss_hinge = function( xx ) {

	yy = 1 - xx
	yy[ yy < 0 ] = 0
	return( yy )
}

loss_01 = function( xx ) {

	yy = xx
	yy[ xx <= 0 ] = 1
	yy[ xx >  0 ] = 0
	return( yy )
}

loss_slant = function( xx ) {

	yy = 0.5 - xx
	yy[ yy > 1 ] = 1
	yy[ yy < 0 ] = 0
	return( yy )
}

loss_shifted_hinge = function( xx ) {

	yy = 0.5 + delta - xx
	yy[ yy < 0 ] = 0
	return( yy )
}

loss_shifted_slant = function( xx ) {

	yy = 0.5 + delta - xx
	yy[ yy > 1 ] = 1
	yy[ yy < 0 ] = 0
	return( yy )
}

loss_smooth = function( xx ) {

	scale = 1 + delta
	shift = delta / 2

	yy = ( cos( ( ( xx - shift ) / scale + 0.5 ) * pi ) + 1 ) * 0.5
	yy[ xx < shift - 0.5 * scale ] = 1
	yy[ xx > shift + 0.5 * scale ] = 0

	return( yy )
}

space = 0.2
width = 2.5

make_plot_slant = function() {

	plot(
		c( -0.75, 1.5 ),
		c( 0, 1.5 ),
		type = "n",
		xlab = "",
		ylab = "",
		main = "",
		axes = FALSE
	)
	axis( side = 2, at = c( 0, 0.5, 1, 1.25, 1.5 ) )
	axis( side = 1, at = c( -0.75, -0.5, 0, 0.5, 1, 1.5 ) )

	lines( xx, loss_01( xx ), col = "gray", lwd = width * 2 )
	lines( xx, loss_slant( xx ), col = "red", lwd = width )
	#lines( xx, loss_shifted_slant( xx ), col = "red", lwd = width, lty = "dashed" )
	#lines( xx, loss_smooth( xx ), col = "green", lwd = width )
	#lines( xx, loss_shifted_hinge( xx ), col = "blue", lwd = width, lty = "dashed" )
	lines( xx, loss_hinge( xx ), col = "blue", lwd = width )
}

make_plot_smooth = function() {

	plot(
		c( -0.75, 1.5 ),
		c( 0, 1.5 ),
		type = "n",
		xlab = "",
		ylab = "",
		main = "",
		axes = FALSE
	)
	axis( side = 2, at = c( 0, 0.5, 1, 1.25, 1.5 ) )
	axis( side = 1, at = c( -0.75, -0.5, 0, 0.5, 1, 1.5 ) )

	lines( xx, loss_01( xx ), col = "gray", lwd = width * 2 )
	lines( xx, loss_slant( xx ), col = "red", lwd = width )
	lines( xx, loss_shifted_slant( xx ), col = "red", lwd = width, lty = "dashed" )
	lines( xx, loss_smooth( xx ), col = "green", lwd = width )
	#lines( xx, loss_shifted_hinge( xx ), col = "blue", lwd = width, lty = "dashed" )
	lines( xx, loss_hinge( xx ), col = "blue", lwd = width )
}

lower = -0.75
upper = 1.5

density = 50
xx = ( lower * density ):( upper * density ) / density

pdf( "loss_slant.pdf", family = "Times", width = 6, height = 4, paper = "special" )
par( mar = c( 2, 2, 1, 1 ) )
make_plot_slant()
dev.off()

postscript( "loss_slant.eps", family = "Times", width = 6, height = 4, paper = "special", horizontal = FALSE )
par( mar = c( 2, 2, 1, 1 ) )
make_plot_slant()
dev.off()

pdf( "loss_smooth.pdf", family = "Times", width = 6, height = 4, paper = "special" )
par( mar = c( 2, 2, 1, 1 ) )
make_plot_smooth()
dev.off()

postscript( "loss_smooth.eps", family = "Times", width = 6, height = 4, paper = "special", horizontal = FALSE )
par( mar = c( 2, 2, 1, 1 ) )
make_plot_smooth()
dev.off()

smoothness = 0.5 * ( pi / ( 1 + delta ) ) ** 2
cat( "smoothness = ", smoothness, "\n", sep = "" )


==> images/svm/sparse/make_plots.m <==
datasets = { 'adult', 'ijcnn', 'timit3', 'w8a', 'forest' };
show_legends = [ 1, 0, 0, 0, 0 ];
show_spsvm = [ 1, 1, 1, 1, 0 ];
show_svmperf = [ 1, 1, 1, 1, 1 ];
show_rsvm = [ 1, 1, 1, 1, 0 ];
show_og = [ 1, 1, 1, 1, 0 ];
minimum_supports = [ 10, 10, 100, 50, 10000 ];
maximum_supports = [ 11000, 4000, 40000, 10000, 120000 ];
minimum_errors = [ 14.4, 0, 10, 0, 0 ];
maximum_errors = [ 17, 10, 20, 3, 20 ];
csvm_supports = [ 7145, 791, 0, 3237, 89775 ];
csvm_errors = [ 100 - 85.33, 100 - 98.28, 0, 100 - 99.33, 100 - 98.21 ];
gtsvm_supports = [ 8529, 2764, 23344, 4625, 104837 ];
gtsvm_errors = [ 0.146072, 0.0143292, 0.114571, 0.0067554, 0.0175381 ] * 100;


%gtsvm_color = [ 0.5, 0.5, 0.5 ];
gtsvm_color = 'black';
our_color = 'black';
og_color = 'green';
rsvm_color = 'magenta';
spsvm_color = 'red';
svmperf_color = 'blue';
csvm_color = 'cyan';
line_width = 3;
marker_size = 12;
font_size = 24;

for kk = 1:length( datasets )

	figure;
	%title( titles{ kk } );
	%xlabel( 'Support size' );
	%ylabel( 'Test error %' );
	legends = {};
	legend_handles = [];

	plot_handle = semilogx( [ gtsvm_supports( kk ), gtsvm_supports( kk ) ], [ 0, 100 ], ':', 'LineWidth', line_width, 'Color', gtsvm_color );
	hold on;
	legend_handles( end + 1 ) = semilogx( [ minimum_supports( kk ), maximum_supports( kk ) ], [ gtsvm_errors( kk ), gtsvm_errors( kk ) ], ':', 'LineWidth', line_width, 'Color', gtsvm_color );
	legends{ end + 1 } = 'Dense SVM';

	data = csvread( sprintf( '%s_fast.csv', datasets{ kk } ) );
	support = data( :, 1 );
	errors = data( :, 2 ) * 100;
	%indices = find( ( support >= minimum_supports( kk ) ) & ( support <= maximum_supports( kk ) ) );
	%support = support( indices );
	%errors = errors( indices );
	legend_handles( end + 1 ) = semilogx( support, errors, 'LineWidth', line_width, 'Color', our_color );
	legends{ end + 1 } = 'Our basic alg.';

	data = csvread( sprintf( '%s_slow.csv', datasets{ kk } ) );
	support = data( :, 1 );
	errors = data( :, 2 ) * 100;
	%indices = find( ( support >= minimum_supports( kk ) ) & ( support <= maximum_supports( kk ) ) );
	%support = support( indices );
	%errors = errors( indices );
	legend_handles( end + 1 ) = semilogx( support, errors, '--', 'LineWidth', line_width, 'Color', our_color );
	legends{ end + 1 } = 'Our aggressive alg.';

	if ( show_spsvm( kk ) )

		data = csvread( sprintf( '%s_spsvm.csv', datasets{ kk } ) );
		support = data( :, 1 );
		errors = data( :, 2 ) * 100;
		%indices = find( ( support >= minimum_supports( kk ) ) & ( support <= maximum_supports( kk ) ) );
		%support = support( indices );
		%errors = errors( indices );
		legend_handles( end + 1 ) = semilogx( support, errors, '-.', 'LineWidth', line_width, 'Color', spsvm_color );
		legends{ end + 1 } = 'SpSVM';

	end

	if ( show_svmperf( kk ) )

		data = csvread( sprintf( '%s_svmperf.csv', datasets{ kk } ) );
		support = data( :, 1 );
		errors = 100 - data( :, 2 );
		[ support, permutation ] = sort( support );
		errors = errors( permutation );
		%indices = find( ( support >= minimum_supports( kk ) ) & ( support <= maximum_supports( kk ) ) );
		%support = support( indices );
		%errors = errors( indices );
		legend_handles( end + 1 ) = semilogx( support, errors, 's:', 'LineWidth', line_width, 'MarkerSize', marker_size / 2, 'Color', svmperf_color );
		legends{ end + 1 } = 'CPSP';

	end

	if ( show_og( kk ) )

		data = csvread( sprintf( '%s_osuna_girosi.csv', datasets{ kk } ) );
		support = data( :, 1 );
		errors = data( :, 2 ) * 100;
		[ support, permutation ] = sort( support );
		errors = errors( permutation );
		%indices = find( ( support >= minimum_supports( kk ) ) & ( support <= maximum_supports( kk ) ) );
		%support = support( indices );
		%errors = errors( indices );
		%legend_handles( end + 1 ) = semilogx( support, errors, 'LineWidth', line_width, 'Color', og_color );
		legend_handles( end + 1 ) = semilogx( support, errors, 'v', 'MarkerSize', marker_size, 'MarkerEdgeColor', 'black', 'MarkerFaceColor', og_color );
		legends{ end + 1 } = 'Osuna & Girosi';

	end

	if ( show_rsvm( kk ) )

		data = csvread( sprintf( '%s_rsvm.csv', datasets{ kk } ) );
		support = data( :, 1 );
		errors = data( :, 2 ) * 100;
		[ support, permutation ] = sort( support );
		errors = errors( permutation );
		%indices = find( ( support >= minimum_supports( kk ) ) & ( support <= maximum_supports( kk ) ) );
		%support = support( indices );
		%errors = errors( indices );
		%legend_handles( end + 1 ) = semilogx( support, errors, 'LineWidth', line_width, 'Color', rsvm_color );
		legend_handles( end + 1 ) = semilogx( support, errors, '^', 'MarkerSize', marker_size, 'MarkerEdgeColor', 'black', 'MarkerFaceColor', rsvm_color );
		legends{ end + 1 } = 'RSVM';

	end

	if ( csvm_supports( kk ) ~= 0 )
		legend_handles( end + 1 ) = semilogx( csvm_supports( kk ), csvm_errors( kk ), 'o', 'MarkerSize', marker_size, 'MarkerEdgeColor', 'black', 'MarkerFaceColor', csvm_color );
		legends{ end + 1 } = 'CSVM';
	end

	axis( [ minimum_supports( kk ), maximum_supports( kk ), minimum_errors( kk ), maximum_errors( kk ) ] );
	if ( show_legends( kk ) )
		legend( legend_handles, legends );
	end

	set( gca, 'FontName', 'Times' );
	set( gca, 'FontSize', font_size );
	set( gca, 'LooseInset', get( gca, 'TightInset' ) );

	saveas( plot_handle, sprintf( '%s.eps', datasets{ kk } ), 'epsc' );
	%saveas( plot_handle, sprintf( '%s.pdf', datasets{ kk } ), 'pdf'  );

end

